Deep learning for efficient frontier calculation in finance

We propose deep neural network algorithms to calculate efficient frontier in some Mean-Variance and Mean-CVaR portfolio optimization problems. We show that we are able to deal with such problems when both the dimension of the state and the dimension of the control are high. Adding some additional constraints, we compare different formulations and show that a new projected feedforward network is able to deal with some global constraints on the weights of the portfolio while outperforming classical penalization methods. All developed formulations are compared in between. Depending on the problem and its dimension, some formulations may be preferred.

==> explotBSAnalReviewer1.py <==
# expot Mean Var res
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
import sys
from numpy import *

linestyles = ['solid','dashed','dashdot',':','-', '--',  ':']


plt.rc('axes', labelsize=20)
plt.rc('legend',fontsize=15)

# ANAL RCONSTRUCT
# 4D
#############
CVAL = array([31.445,5.8223166e+00,2.2334797e+00,1.1451167e+00,6.9379330e-01
,4.4023097e-01,3.0640247e-01,2.1540129e-01,1.5668336e-01,1.2118079e-01
,9.2954241e-02,7.3995344e-02,5.8092743e-02,4.7733895e-02,3.7822749e-02
,3.0991072e-02,2.5655318e-02,2.0933747e-02,1.7398581e-02,1.5065315e-02
,1.2440992e-02,1.0421027e-02,8.9494400e-03,7.8491615e-03,6.6317897e-03
,5.7135602e-03,4.9397596e-03,4.1257585e-03,3.5674511e-03,3.1995254e-03
,2.7121406e-03,2.3928161e-03,2.0267207e-03,1.7915961e-03,1.5382894e-03
,1.3533429e-03,1.1851834e-03,1.0303908e-03,9.0325635e-04,7.9017546e-04])
EVAL = array([4.056 ,2.3346453,1.8451947,1.6026593,1.4605645,1.3708825,1.3055788
,1.2605181,1.2234154,1.1935223,1.1693879,1.1483076,1.1333578,1.1183312
,1.1083547,1.0961766,1.0883101,1.0819861,1.0752405,1.0679227,1.0630774
,1.0582743,1.0533067,1.0486417,1.0452641,1.0416478,1.0383378,1.0365722
,1.033518,1.0311823,1.029076,1.02689, 1.0256315,1.0234329,1.0220445
,1.0204952,1.0193151,1.0179222,1.0168028,1.0155818])


EValPByPtDirect = array([3.997, 2.355108 , 1.833899 , 1.5942205, 1.462078 , 1.3717222,
       1.305227 , 1.2573488, 1.2217642, 1.1908562, 1.1716642, 1.1513479,
       1.1351845, 1.1198621, 1.1097004, 1.0975028, 1.0891664, 1.0805885,
       1.0738573, 1.0684147, 1.0624505, 1.0556127, 1.0533572, 1.0478555,
       1.0449497, 1.0419385, 1.0386986, 1.0360467, 1.0333277, 1.0307825,
       1.0289475, 1.0268886, 1.0251727, 1.0234091, 1.0218985, 1.0206954,
       1.0190852, 1.017894 , 1.0168778, 1.0155867], dtype=float32)

CVallPByPtDirect =array([29.868, 5.5150924e+00, 2.2737257e+00, 1.1809765e+00,
       6.8848389e-01, 4.3911579e-01, 3.0042082e-01, 2.1996547e-01,
       1.6167870e-01, 1.2142708e-01, 9.3270056e-02, 7.1443543e-02,
       5.6506157e-02, 4.6820108e-02, 3.7241299e-02, 3.0514365e-02,
       2.5097447e-02, 2.1253733e-02, 1.7997319e-02, 1.4825017e-02,
       1.2694869e-02, 1.1019376e-02, 9.0353126e-03, 7.8495033e-03,
       6.5713562e-03, 5.5817314e-03, 4.9078818e-03, 4.1644792e-03,
       3.6755288e-03, 3.2222271e-03, 2.6755184e-03, 2.3959568e-03,
       2.0549647e-03, 1.7852470e-03, 1.5829001e-03, 1.3365318e-03,
       1.1990747e-03, 1.0510552e-03, 9.0331119e-04, 7.9841004e-04],
      dtype=float32)


EValPByPtZhou = array([ 3.992, 2.276779 , 1.827483 , 1.5770689, 1.4490619, 1.3612587,
       1.3017662, 1.2540145, 1.2201704, 1.1850703, 1.1682043, 1.1487353,
       1.1317035, 1.1176528, 1.1041285, 1.0953631, 1.0890752, 1.0775198,
       1.0720831, 1.0635699, 1.0616126, 1.057235 , 1.0522962, 1.04819  ,
       1.0430901, 1.0405725, 1.0398813, 1.0340645, 1.0337466, 1.0334395,
       1.0271611, 1.0279452, 1.0228063, 1.0220455, 1.0184766, 1.0220267,
       1.0187414, 1.0161444, 1.0168083, 1.0160742], dtype=float32)

CVallPByPtZhou= array([30.281, 5.4264278e+00, 2.2263148e+00, 1.1052108e+00,
       6.7205572e-01, 4.3837979e-01, 2.9710710e-01, 2.1112348e-01,
       1.6128272e-01, 1.1247862e-01, 9.4177350e-02, 7.2634526e-02,
       5.6866411e-02, 4.5888159e-02, 3.5666849e-02, 3.0256916e-02,
       2.6312105e-02, 1.9986888e-02, 1.7062111e-02, 1.3504833e-02,
       1.2676530e-02, 1.0796771e-02, 8.9763217e-03, 7.5941957e-03,
       6.1178529e-03, 5.4020020e-03, 5.2320794e-03, 3.7672147e-03,
       3.7623818e-03, 3.6905019e-03, 2.4256236e-03, 2.6045514e-03,
       1.7254723e-03, 1.6013933e-03, 1.1323339e-03, 1.6023371e-03,
       1.1620206e-03, 8.7309815e-04, 9.3026174e-04, 8.4707141e-04],
      dtype=float32)

EValGlobDirect =[4.021, 2.2886112, 1.8177987, 1.5829259, 1.4523649, 1.3630182, 1.3015354, 1.2528096, 1.2169291, 1.1890498,
          1.1663022, 1.1469226, 1.1307969, 1.11689, 1.1050116, 1.0947846, 1.0859607, 1.077864, 1.0708575, 1.0645698, 1.05909, 1.0543966,
          1.0502554, 1.0461565, 1.043047, 1.0397888, 1.0369713, 1.0343419, 1.0319481, 1.0296736, 1.0274206, 1.0254244, 1.0237103,
          1.0222073, 1.0206633, 1.0192922, 1.0183053, 1.0173191,
          1.016407, 1.0156263]

CVallGlobDirect= [30.281, 5.467959, 2.2004533, 1.1371639, 0.6709556, 0.43720365, 0.29756796, 0.21106929, 0.15593693,
        0.11695921, 0.08968695, 0.07161811, 0.05631001, 0.045440603, 0.036837127, 0.029906338, 0.02415608, 0.019892653,
        0.0165345, 0.0137163, 0.011526146, 0.009780404, 0.008292528, 0.007140228, 0.006054259, 0.0052362774, 0.0045077684, 0.003902745, 0.0033591047, 0.0028701362,
        0.0025089255, 0.0021458352, 0.0018605323, 0.0016087635, 0.001409269, 0.00125271, 0.0011061268, 0.0009895979, 0.00089472224, 0.00080401584]

EValGlobZhou = array([4.033, 2.2828403, 1.8187866, 1.5994282, 1.466434 , 1.3773986,
       1.3155365, 1.2659808, 1.2293166, 1.1991757, 1.1753258, 1.1537116,
       1.1368353, 1.1223447, 1.1092511, 1.0984222, 1.0894145, 1.0806115,
       1.0736468, 1.0673579, 1.0616739, 1.0562232, 1.0517539, 1.0473723,
       1.0437142, 1.040148 , 1.037089 , 1.0342914, 1.0315826, 1.0289845,
       1.0268372, 1.0247314, 1.02266  , 1.0209163, 1.0192078, 1.0176721,
       1.0161355, 1.0146751, 1.0134317, 1.0120887], dtype=float32) 

CVallGlobZhou=array([30.748, 5.39876461e+00, 2.22377419e+00, 1.19299746e+00,
       7.19739079e-01, 4.71162468e-01, 3.23647678e-01, 2.33642220e-01,
       1.72861934e-01, 1.30738541e-01, 1.00399002e-01, 7.85594210e-02,
       6.19914085e-02, 4.90415804e-02, 3.95917743e-02, 3.22692432e-02,
       2.61450782e-02, 2.15315148e-02, 1.78409573e-02, 1.48450816e-02,
       1.23589337e-02, 1.04162255e-02, 8.79350025e-03, 7.45044323e-03,
       6.32320298e-03, 5.32701891e-03, 4.54778410e-03, 3.85268219e-03,
       3.27794557e-03, 2.80075707e-03, 2.38212082e-03, 2.01466563e-03,
       1.71712530e-03, 1.44274766e-03, 1.22261990e-03, 1.02596404e-03,
       8.59115855e-04, 7.26963917e-04, 5.97640756e-04, 5.00723661e-04],
      dtype=float32)


EValGlobRandDirect= [2.967, 2.3129067, 1.8257856, 1.5905908, 1.4511461, 1.3598812, 1.2963752, 1.2498534, 1.2144592, 1.1874809, 1.1650524, 1.1461799, 1.1315948,
         1.1182076, 1.1066809, 1.0971034, 1.0882124, 1.0807517, 1.0737094, 1.0679561, 1.0625725, 1.0576792, 1.053174, 1.049194, 1.0456741,
         1.0425075, 1.0392984, 1.0366151, 1.0340356, 1.0316805, 1.0296648, 1.0275367, 1.0256999, 1.0240563, 1.0226071, 1.0212002, 1.0198239, 1.0187335, 1.0174407, 1.0161642]

CVallGlobRandDirect= [14.285, 5.657469, 2.2448683, 1.1465272, 0.6675882, 0.42569345, 0.2890269, 0.20763129, 0.15203373, 0.1150772, 0.089670435, 0.07112766,
        0.056035373, 0.04586757, 0.037551336, 0.030882197, 0.025876049, 0.021408878, 0.017995732, 0.015216421, 0.012874489, 0.010953638, 0.009367585,
        0.008104805, 0.006904732, 0.005943329, 0.005159144, 0.004430135, 0.0038375915, 0.0033107249, 0.0028584937, 0.0025148233, 0.0021834841,
        0.0019182768, 0.0016795866, 0.001477713, 0.0013193367, 0.0011531408, 0.0010122118, 0.0008752551]

EValGlobRandDirect= [3.83, 2.3129067, 1.8257856, 1.5905908, 1.4511461, 1.3598812, 1.2963752, 1.2498534, 1.2144592, 1.1874809, 1.1650524, 1.1461799, 1.1315948,
         1.1182076, 1.1066809, 1.0971034, 1.0882124, 1.0807517, 1.0737094, 1.0679561, 1.0625725, 1.0576792, 1.053174, 1.049194, 1.0456741,
         1.0425075, 1.0392984, 1.0366151, 1.0340356, 1.0316805, 1.0296648, 1.0275367, 1.0256999, 1.0240563, 1.0226071, 1.0212002, 1.0198239, 1.0187335, 1.0174407, 1.0161642]
CVallGlobRandDirect= [27.4, 5.657469, 2.2448683, 1.1465272, 0.6675882, 0.42569345, 0.2890269, 0.20763129, 0.15203373, 0.1150772, 0.089670435, 0.07112766,
        0.056035373, 0.04586757, 0.037551336, 0.030882197, 0.025876049, 0.021408878, 0.017995732, 0.015216421, 0.012874489, 0.010953638, 0.009367585,
        0.008104805, 0.006904732, 0.005943329, 0.005159144, 0.004430135, 0.0038375915, 0.0033107249, 0.0028584937, 0.0025148233, 0.0021834841,
        0.0019182768, 0.0016795866, 0.001477713, 0.0013193367, 0.0011531408, 0.0010122118, 0.0008752551]


EValGlobRandZhou= array([4.108, 2.2934532, 1.8119488, 1.5867206, 1.4578253, 1.37051  ,
       1.307886 , 1.2614598, 1.2263051, 1.1973575, 1.1745696, 1.1548735,
       1.1393778, 1.1256149, 1.1147624, 1.1042851, 1.0963289, 1.0881785,
       1.081907 , 1.07598  , 1.0710938, 1.0662026, 1.0620666, 1.0579933,
       1.0548718, 1.0516937, 1.0488994, 1.0464897, 1.0442227, 1.0418459,
       1.0398843, 1.0380204, 1.0364457, 1.0348148, 1.03323  , 1.0322144,
       1.0306884, 1.0297706, 1.0285009, 1.0273832], dtype=float32)

CVallGlobRandZhou =array([32.068, 5.53396988e+00, 2.16814733e+00, 1.13720572e+00,
       6.83055580e-01, 4.51769054e-01, 3.14474970e-01, 2.28380948e-01,
       1.68774500e-01, 1.28944635e-01, 1.00374885e-01, 8.10870603e-02,
       6.54395223e-02, 5.41172288e-02, 4.51347195e-02, 3.81511673e-02,
       3.25202048e-02, 2.81814206e-02, 2.46233903e-02, 2.17074193e-02,
       1.90704763e-02, 1.71651114e-02, 1.54075352e-02, 1.40723120e-02,
       1.27071431e-02, 1.16608432e-02, 1.07644377e-02, 9.98744834e-03,
       9.33079142e-03, 8.71044304e-03, 8.21971521e-03, 7.74696842e-03,
       7.36869546e-03, 7.04034651e-03, 6.71506533e-03, 6.42483775e-03,
       6.18400006e-03, 5.97541872e-03, 5.80829196e-03, 5.66364452e-03],
      dtype=float32)


plt.figure()
plt.plot(CVAL, EVAL, label= "Analytic", linestyle=linestyles[0])
plt.plot(CVallPByPtDirect, EValPByPtDirect, label= "Point by point", linestyle=linestyles[1])
plt.plot(CVallPByPtZhou, EValPByPtZhou, label= "Point by point auxiliary", linestyle=linestyles[2])
plt.xlabel("Variance")
plt.ylabel("Expectation")
plt.legend(loc='lower right')
plt.savefig("FrontierAnal4PPP.png")
plt.close()

plt.figure()
plt.plot(CVAL, EVAL, label= "Analytic", linestyle=linestyles[0])
plt.plot(CVallGlobDirect, EValGlobDirect, label= "Global", linestyle=linestyles[1])
plt.plot(CVallGlobZhou, EValGlobZhou, label= "Global auxiliary", linestyle=linestyles[2])
plt.xlabel("Variance")
plt.ylabel("Expectation")
plt.legend(loc='lower right')
plt.savefig("FrontierAnal4Glob.png")
plt.close()



plt.figure()
plt.plot(CVAL, EVAL, label= "Analytic", linestyle=linestyles[0])
plt.plot(CVallGlobRandDirect, EValGlobRandDirect, label= "Global random", linestyle=linestyles[1])
plt.plot(CVallGlobRandZhou, EValGlobRandZhou, label= "Global auxiliary random", linestyle=linestyles[2])
plt.xlabel("Variance")
plt.ylabel("Expectation")
plt.legend(loc='lower right')
plt.savefig("FrontierAnal4GlobRand.png")
plt.close()

"""
CVAL = array([2.28334686e+02,4.27803497e+01,1.72277641e+01,8.86709499e+00
,5.04948521e+00,3.35522556e+00,2.31411433e+00,1.57281828e+00
,1.31967843e+00,8.97904456e-01,6.55114353e-01,5.39839089e-01
,4.37585652e-01,3.72088641e-01,2.67690927e-01,2.23357573e-01
,1.80082813e-01,1.78321645e-01,1.32248357e-01,1.18159443e-01
,1.05909571e-01,7.89270326e-02,6.88405335e-02,5.66869862e-02
,4.91795316e-02,3.95296179e-02,3.37547474e-02,3.25703695e-02
,3.68242189e-02,2.44816355e-02,1.93353835e-02,1.84799507e-02
,1.57160647e-02,1.42542906e-02,1.17872665e-02,1.04048131e-02
,8.84801149e-03,8.03561602e-03,7.05346419e-03,5.68596879e-03])
EVAL = array([23.57544,  10.991648,  7.2952876, 5.505394,  4.4562244, 3.7630537
, 3.2932465, 2.9401157, 2.6562061, 2.4436357, 2.2722344, 2.125349
, 1.9999884, 1.8974866, 1.8110199, 1.7346133, 1.6685928, 1.6029272
, 1.5558375, 1.5085992, 1.4651252, 1.429827,  1.395528,  1.3667569
, 1.3371125, 1.3140347, 1.291774, 1.2684401 ,1.2515981 ,1.2332845
, 1.2166914, 1.2013611, 1.1883538, 1.1761746, 1.1648446, 1.1531634
, 1.1432891, 1.1335034, 1.1249293, 1.1175807])


EValPByPtDirect =  array([ , 10.106399 ,  6.852391 ,  5.1932063,  4.2525196,
        3.6391885,  3.1609604,  2.8601847,  2.5839267,  2.394585 ,
        2.2055326,  2.0868835,  1.9617529,  1.8722672,  1.7706097,
        1.6994152,  1.6552362,  1.5895935,  1.5429705,  1.4914186,
        1.4483068,  1.4172143,  1.3803028,  1.3565005,  1.3259687,
        1.3036532,  1.290677 ,  1.2629079,  1.2445713,  1.2271627,
        1.2151597,  1.2044729,  1.1856108,  1.173401 ,  1.1628416,
        1.1536411,  1.141481 ,  1.1332406,  1.1209903,  1.1175678],
      dtype=float32)

CVallPByPtDirect = array([, 4.2377007e+01, 1.7015951e+01, 8.5288649e+00,
       5.0187111e+00, 3.3376110e+00, 2.2396817e+00, 1.6314698e+00,
       1.1893448e+00, 9.2285329e-01, 6.7959046e-01, 5.5218714e-01,
       4.4000059e-01, 3.5569531e-01, 2.7417141e-01, 2.2642364e-01,
       1.9777147e-01, 1.5922761e-01, 1.3324666e-01, 1.1219564e-01,
       9.2030995e-02, 7.8682646e-02, 6.6162355e-02, 5.7450790e-02,
       4.8712432e-02, 4.2367090e-02, 3.7798330e-02, 3.1914003e-02,
       2.6849367e-02, 2.3865011e-02, 2.1024499e-02, 1.9352095e-02,
       1.6040696e-02, 1.3402435e-02, 1.1910831e-02, 1.0721339e-02,
       8.9598671e-03, 8.0518415e-03, 6.5926043e-03, 6.2470287e-03],
      dtype=float32)


EValPByPtZhou =  array([ , 10.594201 ,  7.0241747,  5.3431454,  4.3294573,
        3.6874135,  3.2179637,  2.8797948,  2.6134818,  2.4161036,
        2.2306437,  2.1012654,  1.9639385,  1.8821573,  1.7856045,
        1.7192982,  1.6473441,  1.5905313,  1.5388776,  1.4994565,
        1.4614967,  1.4199253,  1.3831614,  1.355589 ,  1.3337976,
        1.3113993,  1.2868242,  1.2632884,  1.2478982,  1.2296493,
        1.2114995,  1.1965535,  1.1847403,  1.1722236,  1.1636196,
        1.1499305,  1.1400454,  1.1331902,  1.1249244,  1.1165541],
      dtype=float32)

CVallPByPtZhou=  array([, 4.4123848e+01, 1.7073015e+01, 8.6827517e+00,
       5.1426697e+00, 3.3451841e+00, 2.2556717e+00, 1.6433165e+00,
       1.2088113e+00, 9.0026736e-01, 6.9600832e-01, 5.4777306e-01,
       4.2078406e-01, 3.5442626e-01, 2.8479496e-01, 2.3116478e-01,
       1.8987742e-01, 1.6116890e-01, 1.3238315e-01, 1.1348454e-01,
       9.5521607e-02, 7.9105444e-02, 6.3518986e-02, 5.6663569e-02,
       5.0406501e-02, 4.3607317e-02, 3.7938546e-02, 3.1428687e-02,
       2.7107293e-02, 2.4088383e-02, 1.9790146e-02, 1.7300233e-02,
       1.5204483e-02, 1.3335285e-02, 1.1939449e-02, 1.0176441e-02,
       8.7644989e-03, 8.1785675e-03, 6.8774819e-03, 6.0416320e-03],
      dtype=float32)

EValGlobDirect =array([ , 10.997892 ,  7.23825  ,  5.516216 ,  4.447022 ,
        3.7792895,  3.2992165,  2.928392 ,  2.6547232,  2.4464774,
        2.2694347,  2.1212568,  2.0058105,  1.8972144,  1.8092647,
        1.7347752,  1.6627438,  1.6068258,  1.5581819,  1.5096946,
        1.4688416,  1.4293047,  1.3943526,  1.365283 ,  1.3384509,
        1.3141986,  1.2910396,  1.2688653,  1.2502202,  1.2330798,
        1.2180144,  1.2027339,  1.1879035,  1.1763716,  1.1649789,
        1.1536336,  1.1429423,  1.1339647,  1.1258384,  1.1172944],
      dtype=float32)

CVallGlobDirect= array([, 4.25911560e+01, 1.85400696e+01, 8.73461151e+00,
       5.34483576e+00, 3.31895065e+00, 2.17537332e+00, 1.57907748e+00,
       1.25825036e+00, 9.36889708e-01, 6.99135005e-01, 5.43975055e-01,
       4.00841147e-01, 3.77565473e-01, 2.78375477e-01, 2.16108397e-01,
       1.91477507e-01, 1.63241029e-01, 1.23166800e-01, 1.18652463e-01,
       9.46223065e-02, 8.14168155e-02, 7.24661127e-02, 6.29083514e-02,
       5.23763187e-02, 4.29597199e-02, 3.36774029e-02, 3.36746983e-02,
       2.61793826e-02, 2.42356006e-02, 1.87729597e-02, 1.67257003e-02,
       1.53415641e-02, 1.30061107e-02, 1.16640441e-02, 1.00399535e-02,
       9.23698023e-03, 7.64557021e-03, 6.63950061e-03, 6.06117817e-03],
      dtype=float32)

EValGlobZhou =  array([ , 10.951233 ,  7.279085 ,  5.4921055,  4.4619317,
        3.763526 ,  3.3002303,  2.9377787,  2.663654 ,  2.4480598,
        2.264895 ,  2.1274238,  2.001981 ,  1.9021134,  1.8097512,
        1.7347245,  1.6649597,  1.605868 ,  1.5562515,  1.5067328,
        1.4662287,  1.429235 ,  1.3954803,  1.3645706,  1.337939 ,
        1.311213 ,  1.2926368,  1.2692682,  1.2490429,  1.2332356,
        1.217503 ,  1.2017391,  1.1892291,  1.1758332,  1.1636271,
        1.1530714,  1.1439887,  1.1342864,  1.125071 ,  1.1175038],
      dtype=float32)

CVallGlobZhou=array([2.1715616e+02, 4.6071091e+01, 1.6222439e+01, 9.0970726e+00,
       5.0307994e+00, 3.5377774e+00, 2.2511804e+00, 1.5451121e+00,
       1.2683188e+00, 8.9886439e-01, 7.2284377e-01, 5.1997823e-01,
       3.9870289e-01, 3.3005163e-01, 3.1032276e-01, 2.3704745e-01,
       2.0320219e-01, 1.7587508e-01, 1.3970383e-01, 1.1122051e-01,
       9.5868602e-02, 7.5664915e-02, 6.7554638e-02, 5.9428077e-02,
       4.7829047e-02, 4.7588140e-02, 3.2379609e-02, 3.1749994e-02,
       2.7971013e-02, 2.1823745e-02, 1.9259885e-02, 1.8852456e-02,
       1.4343778e-02, 1.3432495e-02, 1.2393484e-02, 1.0450808e-02,
       8.2927560e-03, 7.8232065e-03, 6.7556691e-03, 5.8545573e-03],
      dtype=float32)


EValGlobRandDirect=  array([ , 10.968702 ,  7.2859354,  5.4885964,  4.453897 ,
        3.7594175,  3.3021612,  2.9407957,  2.6721857,  2.445912 ,
        2.26506  ,  2.1322677,  2.0041282,  1.8980513,  1.81282  ,
        1.7347668,  1.6660647,  1.6050991,  1.5520612,  1.5093244,
        1.4644718,  1.4295638,  1.3966397,  1.3680434,  1.3385603,
        1.3135484,  1.2900968,  1.2700909,  1.2497436,  1.2325023,
        1.216313 ,  1.2024103,  1.188336 ,  1.1758664,  1.1641676,
        1.1533798,  1.1434195,  1.1334516,  1.1250099,  1.1171495],
      dtype=float32)

CVallGlobRandDirect=  array([, 4.3028000e+01, 1.7642612e+01, 8.9560604e+00,
       5.3339424e+00, 3.5054300e+00, 2.0663812e+00, 1.5142468e+00,
       1.1111276e+00, 8.9732093e-01, 7.2059190e-01, 4.9255595e-01,
       4.3973008e-01, 3.7325028e-01, 2.7157202e-01, 2.1825750e-01,
       1.7991996e-01, 1.7221227e-01, 1.4745551e-01, 1.0803869e-01,
       9.9372752e-02, 8.6185880e-02, 7.2138764e-02, 5.6904308e-02,
       4.8215806e-02, 4.1710123e-02, 3.5698276e-02, 3.1912070e-02,
       2.8751096e-02, 2.5499493e-02, 2.1402322e-02, 1.7253449e-02,
       1.5002038e-02, 1.4874424e-02, 1.1738963e-02, 1.0628684e-02,
       8.0258623e-03, 8.8429479e-03, 7.5380839e-03, 6.0992651e-03],
      dtype=float32)


EValGlobRandZhou=  array([ , 11.00026  ,  7.267021 ,  5.4878736,  4.4507   ,
        3.7745829,  3.2904007,  2.9289773,  2.665577 ,  2.4442246,
        2.2632794,  2.1200168,  2.0015433,  1.8925263,  1.8125019,
        1.7371947,  1.6677072,  1.6057688,  1.5531297,  1.5057328,
        1.4660059,  1.4283919,  1.3974218,  1.3660772,  1.3375984,
        1.3127524,  1.29124  ,  1.2699249,  1.2511338,  1.2340562,
        1.2175802,  1.2024221,  1.1896894,  1.1762886,  1.164512 ,
        1.1540868,  1.1430961,  1.1337509,  1.1246866,  1.1176627],
      dtype=float32)

CVallGlobRandZhou =array([, 4.43314590e+01, 1.87248917e+01, 9.39067841e+00,
       5.17343664e+00, 3.19669366e+00, 2.39947033e+00, 2.04137087e+00,
       1.16862416e+00, 8.98601592e-01, 6.96765602e-01, 5.63392997e-01,
       4.40665394e-01, 4.11125869e-01, 2.81626105e-01, 2.25123748e-01,
       1.83874279e-01, 1.62312821e-01, 1.57577112e-01, 1.15382254e-01,
       9.43333954e-02, 7.95314908e-02, 6.63640201e-02, 5.62657863e-02,
       5.30631840e-02, 4.48199622e-02, 3.66298817e-02, 3.25445943e-02,
       2.73002069e-02, 2.27819514e-02, 1.88803654e-02, 1.77514572e-02,
       1.36007536e-02, 1.25960978e-02, 1.25499507e-02, 9.75715462e-03,
       9.62788519e-03, 9.20559280e-03, 6.56821672e-03, 5.73766418e-03],
      dtype=float32)


plt.figure()
plt.plot(CVAL, EVAL, label= "Analytic", linestyle=linestyles[0])
plt.plot(CVallPByPtDirect, EValPByPtDirect, label= "Point by point", linestyle=linestyles[1])
plt.plot(CVallPByPtZhou, EValPByPtZhou, label= "Point by point auxiliary", linestyle=linestyles[2])
plt.xlabel("Variance")
plt.ylabel("Expectation")
plt.legend(loc='lower right')
plt.savefig("FrontierAnal20PPP.png")
plt.close()

plt.figure()
plt.plot(CVAL, EVAL, label= "Analytic", linestyle=linestyles[0])
plt.plot(CVallGlobDirect, EValGlobDirect, label= "Global", linestyle=linestyles[1])
plt.plot(CVallGlobZhou, EValGlobZhou, label= "Global auxiliary", linestyle=linestyles[2])
plt.xlabel("Variance")
plt.ylabel("Expectation")
plt.legend(loc='lower right')
plt.savefig("FrontierAnal20Glob.png")
plt.close()



plt.figure()
plt.plot(CVAL, EVAL, label= "Analytic", linestyle=linestyles[0])
plt.plot(CVallGlobRandDirect, EValGlobRandDirect, label= "Global random", linestyle=linestyles[1])
plt.plot(CVallGlobRandZhou, EValGlobRandZhou, label= "Global auxiliary random", linestyle=linestyles[2])
plt.xlabel("Variance")
plt.ylabel("Expectation")
plt.legend(loc='lower right')
plt.savefig("FrontierAnal20GlobRand.png")
plt.close()
"""

